Perturbative Description of the Fermionic Projector: Normalization, Causality and Furry's Theorem

The causal perturbation expansion of the fermionic projector is performed with a contour integral method. Different normalization conditions are analyzed. It is shown that the corresponding light-cone expansions are causal in the sense that they only involve bounded line integrals. For the resulting loop diagrams we prove a generalized Furry theorem.

==> anc/BasicCausal.m <==
(* ::Package:: *)

BeginPackage["BasicCausal`"];

ord::usage="order in perturbation theory";
Aord::usage="Order in A. Equals zero for an external potential, otherwise the maximal appearing order, usually =ord-1";

PpresT::usage="table of projector on generalized positive energy subspace";
PmresT::usage="table of projector on generalized negative energy subspace";
PpT::usage="table of projector on generalized positive energy subspace, spatial normalization";
PmT::usage="table of projector on generalized negative energy subspace, spatial normalization";
Ures::usage="unitary perturbation flow, with mass normalization";
Usres::usage="adjoint of unitary perturbation flow, with mass normalization";

PX::usage="fermionic projector with ketbra"
F::usage="local correlation matrix"
X::usage="inner ketbra"
\[Psi]t::usage="\[Psi] tilde"

InitCausal::usage="initialize the causal perturbation expansion";
Ep::usage="projector on free solutions of positive energy";
Em::usage="projector on free solutions of negative energy";
E0::usage="projector on complement of free solutions";
Erep::usage="replace Ep and Em by free spectral projectors";

p0::usage="free spectral projector";
k0::usage="free spectral projector";
s0::usage="free Hermitian Green's function";
A::usage="electromagnetic potential";
S::usage="Maxwell Green's function";
Pvac::usage="fermionc projector of the vacuum";

SimplifyNC::usage="simplify the non-commutative product"
ExpandNC::usage="expand the non-commutative product"

\[CapitalDelta]k::usage="perturbation expansion for k tilde"


Begin["`Private`"];


(* Rules for non-commutative product *)
IsTable[ex_] := ArrayDepth[ex]==1 && Length[ex]==ord+1;
ExpandNC[a___**0**b___]:=0
ExpandNC[(h:NonCommutativeMultiply)[a___,b_Plus,c___]]:=Distribute[h[a,b,c],Plus,h,Plus,ExpandNC[h[##]]&]
ExpandNC[(h:NonCommutativeMultiply)[a___,b_Times,c___]]/;FreeQ[First[b],NCList]:= 
First[b]ExpandNC[h[a,Rest[b],c]]
ExpandNC[(h:NonCommutativeMultiply)[a___,b_Times,c___]]/;FreeQ[Last[b],NCList]:= Last[b]ExpandNC[h[a,Most[b],c]]

ExpandNC[(h:NonCommutativeMultiply)[b_,c_]]/; IsTable[b] && IsTable[c] := Module[{i,k},
Table[ExpandNC[Sum[b[[i+1]]**c[[k-i+1]], {i,0,k}]], {k,0,ord}]]

ExpandNC[(h:NonCommutativeMultiply)[b_,c_,d__]]/; IsTable[b] && IsTable[c] := ExpandNC[b**c]**d

ExpandNC[a_]/; Length[a]>1 && a[[0]]==Plus := Map[ExpandNC, a,{1}]

ExpandNC[a_+b_]:= ExpandNC[a]+ ExpandNC[b]
ExpandNC[a_*b_]:= ExpandNC[a] ExpandNC[b]
ExpandNC[a_]/; IsTable[a]:=Map[ExpandNC, a,{1}]
ExpandNC[a_]:=ExpandAll[a]

AdjointNC[(h:NonCommutativeMultiply)[a_,b__]] := AdjointNC[h[b]] ** AdjointNC[a]
AdjointNC[a_]/; Length[a]>1 && a[[0]]==Plus := Map[AdjointNC, a,{1}]
AdjointNC[a_+b_]:= AdjointNC[a]+ AdjointNC[b]
AdjointNC[a_*b_]:= AdjointNC[a] AdjointNC[b]
AdjointNC[a_]/; IsTable[a]:=Map[AdjointNC, a,{1}]
AdjointNC[a_] := ComplexExpand[Conjugate[a]]

SimpleNC[ex_] := Expand[ExpandNC[ex] //. NCRules]
SimplifyNC[ex_] := FixedPoint[SimpleNC, ex]


(* NCList and NCRules *)
NCList = p0 | k0 | \[CapitalDelta]k | Ep |Em | E0 | R0 | s0 | sv | sw| A| X | "<" | ">"  | "|";
NCRules = {E0**E0->E0,
E0**Ep->0, Ep**E0->0, Ep**Ep->Ep,
E0**Em->0, Em**E0->0, Ep**Em->0, Em**Ep->0,Em**Em->Em,
E0**s0-> s0, s0**E0-> s0, Ep**s0-> 0, s0**Ep-> 0, Em**s0-> 0, s0**Em-> 0,
s0**s0-> \[Pi]^2 p0,
Ep**k0-> Ep, k0**Ep-> Ep, Em**k0-> -Em, k0**Em-> -Em,
E0**k0-> 0, k0**E0-> 0,
 s0**k0->0, k0**s0->0,
k0**k0->p0, p0**p0->p0, k0**p0-> k0, p0**k0->k0,
p0**X-> X, X**p0->X,
"<"**p0-> "<", p0**">"->">"
};


(* Perturbative rescaling of k *)
R[0] := R0;
R[n_Integer] /; n>0 := Module[{l}, -R0**Sum[\[CapitalDelta]k[l]**R[n-l], {l,1,n}]];
R0rep = {R0 -> Ep/(1-\[Lambda])+ E0/-\[Lambda]+Em/(-1-\[Lambda])};

Ppres[n_] := -SeriesCoefficient[Series[ExpandNC[R[n] /. R0rep], {\[Lambda],1,-1}],-1];
Pmres[n_] := -SeriesCoefficient[Series[ExpandNC[R[n] /. R0rep], {\[Lambda],-1,-1}],-1];

Pp[n_] := -SeriesCoefficient[Series[\[Lambda] ExpandNC[R[n] /. R0rep], {\[Lambda],1,-1}],-1];
Pm[n_] := -SeriesCoefficient[Series[-\[Lambda] ExpandNC[R[n] /. R0rep], {\[Lambda],-1,-1}],-1];


(* Specify \[CapitalDelta]k *)
s[0] := s0
(* s[n_Integer] /;n>0 := -s0 ** A ** s[n-1]; *)
s[n_Integer] /;n>0 := Module[{l}, -s0 **Sum[ A[l] ** s[n-l-1], {l,0,Min[n-1, Aord]}]];
sv[n_Integer] := (s[n] /. s0-> sv);
sw[n_Integer] := (s[n] /. s0-> sw);
k[n_Integer] := 1/(2 \[Pi] I) (sv[n] - sw[n]);
svwrep = {sv -> s0 + I \[Pi] k0, sw -> s0 - I \[Pi] k0};
Erep = {Ep-> 1/2 (p0+k0), Em->1/2 (p0-k0)};
\[CapitalDelta]kspec[0] := 0
\[CapitalDelta]kspec[n_] /;n>0 := SimplifyNC[k[n] /. svwrep];


(* Compute spectral projectors and the unitary perturbation flow *)
InitCausal := (
RT = Table[R[n], {n,0,ord}];
Do[\[CapitalDelta]k[n]=\[CapitalDelta]kspec[n], {n,1,ord}];

PpresT =  Table[Ppres[n], {n,0,ord}];
PmresT =  Table[Pmres[n], {n,0,ord}];

PpT =  Table[Pp[n], {n,0,ord}];
PmT =  Table[Pm[n], {n,0,ord}];

Ep[\[Tau]_] = SimplifyNC[PpresT * Join[{1}, Table[\[Tau]^n, {n,1,ord}]]];
DEp[\[Tau]_] = SimplifyNC[PpresT * Join[{0}, Table[n \[Tau]^(n-1), {n,1,ord}]]];
Vp[0,\[Tau]_] =Ep[0];
Do[Vp[n,\[Tau]_] = Integrate[SimplifyNC[Vp[n-1,\[Alpha]]**DEp[\[Alpha]]], {\[Alpha],0,\[Tau]}], {n,1,ord}];

Em[\[Tau]_] = SimplifyNC[PmresT * Join[{1}, Table[\[Tau]^n, {n,1,ord}]]];
DEm[\[Tau]_] =SimplifyNC[PmresT * Join[{0}, Table[n \[Tau]^(n-1), {n,1,ord}]]];
Vm[0,\[Tau]_] =Em[0];
Do[Vm[n,\[Tau]_] = Integrate[SimplifyNC[Vm[n-1,\[Alpha]]**DEm[\[Alpha]]], {\[Alpha],0,\[Tau]}], {n,1,ord}];

Usres = Sum[Vp[n, 1]+Vm[n,1], {n,0,ord}];
Ures = AdjointNC[Usres];

Pvac = Join[{Em}, Table[0, {n,1,ord}]];
ketbra = Join[{X}, Table[0, {n,1,ord}]];
bra = Join[{"<"}, Table[0, {n,1,ord}]];
ket = Join[{">"}, Table[0, {n,1,ord}]];
line = Join[{"|"}, Table[0, {n,1,ord}]];

PX = SimplifyNC[Ures**ketbra**Usres /. Erep];
F = SimplifyNC[bra ** Usres ** line**Ures**ket /. Erep];
\[Psi]t = SimplifyNC[Ures**ket /. Erep];
)


End[ ];
EndPackage[ ];


==> anc/checkperturb.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     64149,       1770]
NotebookOptionsPosition[     60978,       1662]
NotebookOutlinePosition[     61419,       1679]
CellTagsIndexPosition[     61376,       1676]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Causal", " ", "Perturbation", " ", "Theory", " ", "with", " ", "Contour", 
    " ", "Integrals"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "\"\<~/Desktop/Dropbox/aarbeit/norm/anc/BasicCausal.m\>\""}],
    " ", 
   RowBox[{"(*", 
    RowBox[{"should", " ", "be", " ", "modified", " ", "by", " ", "your", " ", 
     RowBox[{"path", "!"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbegin", " ", "=", " ", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ord", "=", "3"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Ordnung", " ", "der", " ", "St\[ODoubleDot]rungstheorie"}], " ",
      "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Aord", " ", "=", "0"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ord", "-", "1"}], ";", " ", 
       RowBox[{"Ordnung", " ", "des", " ", "angelegten", " ", 
        RowBox[{"A", ".", " ", "Also"}], " ", "0", " ", "bei", " ", 
        "externem", " ", "Potential"}]}], ",", " ", 
      RowBox[{
      "ansonsten", " ", "die", " ", "maximal", " ", "auftretende", " ", 
       "Ordnung"}], ",", " ", 
      RowBox[{
       RowBox[{"in", " ", "der", " ", "Regel"}], " ", "=", " ", 
       RowBox[{"ord", "-", "1"}]}]}], " ", "*)"}], 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.404622058330155*^9, 3.404622080283416*^9}, {
   3.404622215677775*^9, 3.4046222180538387`*^9}, {3.407575927228796*^9, 
   3.4075759277489357`*^9}, {3.4076615625395947`*^9, 3.407661650774515*^9}, {
   3.407663780509839*^9, 3.407663903107929*^9}, {3.407771074671072*^9, 
   3.40777107527314*^9}, 3.407772499720714*^9, 3.407772841111912*^9, 
   3.4077760182665043`*^9, {3.407776195440032*^9, 3.407776224109367*^9}, {
   3.4077763289824*^9, 3.407776343537574*^9}, {3.407776619623208*^9, 
   3.407776621347598*^9}, {3.4077797846579*^9, 3.407779786863636*^9}, {
   3.407779883729927*^9, 3.40777988633556*^9}, {3.4078254291974773`*^9, 
   3.407825430975483*^9}, {3.407825516633947*^9, 3.407825538386888*^9}, {
   3.407829052399454*^9, 3.407829052780871*^9}, {3.407839006174883*^9, 
   3.4078390203709307`*^9}, {3.407839726403417*^9, 3.407839728224867*^9}, {
   3.407840327970539*^9, 3.4078403291198*^9}, {3.407842219924344*^9, 
   3.407842220220039*^9}, 3.4078428641886187`*^9, {3.407855748710717*^9, 
   3.407855760536224*^9}, {3.407859568229809*^9, 3.407859569052054*^9}, {
   3.407859695268299*^9, 3.407859696411772*^9}, {3.407860012647488*^9, 
   3.407860050431596*^9}, {3.407863422673006*^9, 3.407863427480006*^9}, {
   3.407953058317732*^9, 3.4079531028811827`*^9}, {3.409462476477626*^9, 
   3.409462479475555*^9}, {3.409471382028306*^9, 3.409471388786536*^9}, {
   3.4153751793996677`*^9, 3.415375180035981*^9}, 3.415593370276259*^9, {
   3.4160631710210342`*^9, 3.416063211322771*^9}, 3.41606475266164*^9, 
   3.416109870807102*^9, {3.416109944189535*^9, 3.41610994843647*^9}, {
   3.416119145685863*^9, 3.416119158803845*^9}, {3.416137190517028*^9, 
   3.416137191674706*^9}, {3.416155603457425*^9, 3.416155609691825*^9}, {
   3.416158490683373*^9, 3.4161585108405*^9}, {3.416159278267022*^9, 
   3.4161592803220873`*^9}, 3.416160485359016*^9, {3.4161878073478613`*^9, 
   3.41618781026801*^9}, {3.416187882569626*^9, 3.416187890295369*^9}, {
   3.4161884329551077`*^9, 3.416188433626073*^9}, {3.4162150458986*^9, 
   3.416215085335621*^9}, 3.416284280344096*^9, {3.444988599550364*^9, 
   3.44498860118919*^9}, {3.4532779492818413`*^9, 3.453277954691041*^9}, {
   3.453277997146764*^9, 3.453277997560367*^9}, {3.475227904966969*^9, 
   3.475227921209861*^9}, {3.490951287266263*^9, 3.490951302932271*^9}, {
   3.490952945837098*^9, 3.490952946235737*^9}, {3.4910268913821697`*^9, 
   3.491026901411891*^9}, {3.491045045090939*^9, 3.491045071352066*^9}, {
   3.49104514848703*^9, 3.491045148806862*^9}, {3.491045938997066*^9, 
   3.491045940864985*^9}, {3.4910462024571447`*^9, 3.491046205518653*^9}, {
   3.491047938346203*^9, 3.491047941097385*^9}, {3.49104802267372*^9, 
   3.491048024309142*^9}, 3.49106312183742*^9, {3.4911130578238688`*^9, 
   3.491113078482432*^9}, {3.491361108270184*^9, 3.4913611350731277`*^9}, {
   3.525963359232787*^9, 3.525963385389689*^9}, {3.526012678774815*^9, 
   3.526012679006844*^9}, {3.536570874273082*^9, 3.536570883359891*^9}, {
   3.5371779082177963`*^9, 3.537177910171034*^9}, {3.538142536946848*^9, 
   3.538142540023416*^9}, {3.538142665365902*^9, 3.5381426711937637`*^9}, {
   3.5384784078405037`*^9, 3.5384784084206038`*^9}, {3.538828456244851*^9, 
   3.538828457451508*^9}, {3.5388351019769287`*^9, 3.538835102070066*^9}, {
   3.538835296294442*^9, 3.538835296392288*^9}, {3.538835419175994*^9, 
   3.5388354192351933`*^9}, {3.5388376715769167`*^9, 3.538837671636891*^9}, {
   3.538839504534871*^9, 3.538839504621296*^9}, {3.5390139410783243`*^9, 
   3.539014032847455*^9}, {3.539014250150063*^9, 3.539014250209936*^9}, {
   3.53901436299734*^9, 3.53901436552991*^9}, {3.539014774135795*^9, 
   3.539014774191986*^9}, {3.539014940275178*^9, 3.539014940365676*^9}, {
   3.539015060302211*^9, 3.539015060383766*^9}, {3.539015105354068*^9, 
   3.539015105687607*^9}, {3.5390151576001062`*^9, 3.539015159189048*^9}, {
   3.539015199944118*^9, 3.539015200010276*^9}, {3.539058282703498*^9, 
   3.539058282760244*^9}, {3.5390592085238028`*^9, 3.539059208589117*^9}, {
   3.5390597150391397`*^9, 3.539059715112937*^9}, {3.539061577272156*^9, 
   3.5390615773248463`*^9}, {3.539062279350129*^9, 3.5390622794354887`*^9}, {
   3.539062315569634*^9, 3.5390623277740927`*^9}, {3.5390623581025457`*^9, 
   3.539062391395712*^9}, {3.5390952434621973`*^9, 3.53909524354313*^9}, {
   3.5390960716082907`*^9, 3.539096071681179*^9}, {3.539096436415122*^9, 
   3.539096436476676*^9}, {3.5391013228299*^9, 3.539101322908554*^9}, {
   3.539102223667995*^9, 3.539102241535614*^9}, {3.562910150230401*^9, 
   3.562910166392118*^9}, {3.562910741581438*^9, 3.562910741629751*^9}, {
   3.562911248517433*^9, 3.5629113637236633`*^9}, {3.562911525011126*^9, 
   3.562911525065022*^9}, {3.562912000303343*^9, 3.562912000837801*^9}, {
   3.568372406559319*^9, 3.568372406635414*^9}, {3.575040611172213*^9, 
   3.575040632843473*^9}, {3.5751247132125483`*^9, 3.575124713308365*^9}, {
   3.575125361724413*^9, 3.5751253618080683`*^9}, {3.5751801308897676`*^9, 
   3.575180131849264*^9}, {3.575181277988935*^9, 3.575181278041664*^9}, 
   3.5972487023244*^9, {3.5973852582576036`*^9, 3.5973852731329308`*^9}, 
   3.598070376965116*^9}],

Cell[BoxData[
 RowBox[{"7", ".", "1", ".", "2014"}]], "Output",
 CellChangeTimes->{
  3.453277998195301*^9, 3.475227860569816*^9, {3.475227909961588*^9, 
   3.475227928065234*^9}, 3.4752330462005796`*^9, 3.47525872296206*^9, 
   3.4752588884883432`*^9, 3.475259519712328*^9, 3.475259992820417*^9, 
   3.475297603973188*^9, 3.47529802005098*^9, 3.475387694835184*^9, 
   3.475387733102264*^9, 3.475387794357688*^9, 3.475388936344595*^9, 
   3.490525833335453*^9, 3.490526397696403*^9, 3.4906076224581738`*^9, {
   3.490951278164175*^9, 3.4909513043604803`*^9}, 3.490952205635437*^9, {
   3.49095267689466*^9, 3.4909526834011517`*^9}, 3.490952849932386*^9, 
   3.4909529482357187`*^9, {3.490954751704256*^9, 3.490954773138691*^9}, 
   3.490954841055278*^9, 3.491025988038249*^9, 3.491026271572135*^9, 
   3.491026410933723*^9, 3.491026902163226*^9, 3.491027044214675*^9, 
   3.4910314857058973`*^9, 3.491031663638537*^9, 3.4910317089747963`*^9, 
   3.49103178513138*^9, 3.491032439644415*^9, 3.4910327629770327`*^9, 
   3.491033225208559*^9, 3.4910335611719303`*^9, 3.491039446555229*^9, 
   3.491039506649102*^9, 3.4910395387361193`*^9, {3.491039723766678*^9, 
   3.491039728497196*^9}, 3.491039866839628*^9, 3.4910434620263777`*^9, 
   3.491043568882361*^9, 3.491043682277746*^9, 3.49104500438043*^9, {
   3.4910450580498333`*^9, 3.491045072398561*^9}, 3.491045149678041*^9, 
   3.491045217536581*^9, 3.491045354685155*^9, 3.4910455098000917`*^9, 
   3.4910461732377*^9, 3.491046206467507*^9, 3.491046297414401*^9, 
   3.491046549755596*^9, 3.491046657449274*^9, 3.4910470274738092`*^9, 
   3.491047085988489*^9, 3.491047122751306*^9, {3.491047918737624*^9, 
   3.491047949504838*^9}, 3.491047983380363*^9, {3.491048018559619*^9, 
   3.491048024999446*^9}, 3.491048606692075*^9, 3.491048687464943*^9, 
   3.491048824146983*^9, 3.491061125018826*^9, 3.4911130800001717`*^9, 
   3.491113138391705*^9, 3.491113368376747*^9, 3.491113804552587*^9, 
   3.4911140705136337`*^9, {3.491114148814703*^9, 3.491114171088614*^9}, 
   3.4911142231075163`*^9, 3.491121444064172*^9, 3.491127876108276*^9, 
   3.49114738612144*^9, 3.491187052249295*^9, 3.491190509432181*^9, 
   3.491191174598503*^9, 3.49119365529109*^9, 3.491193989022928*^9, 
   3.491271871378405*^9, 3.49127248868633*^9, 3.4912726473326693`*^9, 
   3.491274908112499*^9, 3.491275291192356*^9, 3.491277931072248*^9, 
   3.491278461993621*^9, 3.4913214931642523`*^9, 3.4913216645064383`*^9, 
   3.491361061111807*^9, 3.49136113564106*^9, 3.4913817427475157`*^9, 
   3.4913953153900213`*^9, 3.4913955410005627`*^9, 3.491395904000731*^9, 
   3.49141702486455*^9, 3.491417184382956*^9, 3.491417619028833*^9, 
   3.49165067143683*^9, 3.491758317578817*^9, 3.4918371650192347`*^9, {
   3.536571192753463*^9, 3.536571218216258*^9}, 3.5365722908279552`*^9, 
   3.5365723348258*^9, 3.53657289704678*^9, 3.536573416468547*^9, 
   3.536573800809638*^9, 3.537178224548516*^9, 3.5371783995112534`*^9, 
   3.5371784609046288`*^9, 3.537178662523036*^9, 3.5371787353544235`*^9, 
   3.5371788639383297`*^9, 3.5371789557717443`*^9, 3.537179023806913*^9, 
   3.5371791521736813`*^9, 3.537179238319268*^9, 3.5371792742275863`*^9, 
   3.537179320011473*^9, 3.5371793707643967`*^9, 3.5371794219233713`*^9, 
   3.5371795091934643`*^9, 3.537179572274819*^9, 3.537183833768718*^9, 
   3.5371839500388074`*^9, 3.537184207954961*^9, 3.5371889612240686`*^9, 
   3.537189418504326*^9, 3.5372590501722946`*^9, 3.5372681527275248`*^9, 
   3.537268805731379*^9, 3.5381520443374968`*^9, {3.538152094411263*^9, 
   3.538152113872488*^9}, 3.538152521372772*^9, 3.53815256388027*^9, 
   3.538152896986804*^9, 3.538153015593315*^9, {3.538153154333145*^9, 
   3.53815317448556*^9}, 3.5381532674980373`*^9, 3.5381533379908123`*^9, 
   3.538153517826226*^9, 3.538153556816372*^9, 3.5381536188017807`*^9, {
   3.538153684303672*^9, 3.538153710502531*^9}, {3.5381541048911343`*^9, 
   3.538154124952037*^9}, 3.538202788738123*^9, 3.5382041719046392`*^9, 
   3.5382384448454647`*^9, 3.538238523936142*^9, 3.538476080643648*^9, {
   3.5384763978258667`*^9, 3.538476422584468*^9}, {3.538477177883079*^9, 
   3.538477195886401*^9}, 3.538477292190824*^9, 3.538477830986094*^9, {
   3.538478047072406*^9, 3.5384780586392603`*^9}, {3.5384781805150843`*^9, 
   3.5384782017651997`*^9}, 3.538478327648959*^9, {3.538478408902886*^9, 
   3.538478436385723*^9}, 3.538479067897233*^9, 3.538479907329648*^9, 
   3.538480110022873*^9, 3.538489906296575*^9, 3.538490156658024*^9, 
   3.538490455311905*^9, 3.538490831366403*^9, 3.5384916168776503`*^9, {
   3.5384917115555773`*^9, 3.5384917331393843`*^9}, 3.538492001508915*^9, {
   3.538492113245761*^9, 3.53849212687852*^9}, {3.538827497494945*^9, 
   3.538827513648704*^9}, 3.53882764727407*^9, 3.5388278955482807`*^9, 
   3.538828349894752*^9, {3.538828444206996*^9, 3.538828458017641*^9}, 
   3.538828839634184*^9, 3.538828872904345*^9, 3.538829483404838*^9, 
   3.5388345752653847`*^9, 3.5388349288732452`*^9, {3.5388350933058*^9, 
   3.5388351029136677`*^9}, 3.538835146347382*^9, 3.5388352656074333`*^9, 
   3.538835297506506*^9, 3.538835420135704*^9, 3.538837672574111*^9, 
   3.538838115097218*^9, 3.538838212483696*^9, 3.538838279709567*^9, 
   3.538839509276414*^9, {3.539014020290003*^9, 3.539014033592373*^9}, 
   3.5390142512206182`*^9, 3.539014366619849*^9, 3.5390147747763968`*^9, 
   3.539014963275405*^9, 3.5390150649098177`*^9, {3.539015132758676*^9, 
   3.539015163289269*^9}, 3.53901520528575*^9, 3.539058288524509*^9, 
   3.5390586917919683`*^9, 3.539058759644783*^9, 3.53905879625508*^9, 
   3.539059179876911*^9, 3.539059246365282*^9, 3.539059721871888*^9, 
   3.539061342370142*^9, 3.539061456311536*^9, {3.539061559143529*^9, 
   3.539061580100884*^9}, 3.5390617903246393`*^9, 3.5390619712315073`*^9, 
   3.539062188640201*^9, 3.539062282519459*^9, {3.539062320642268*^9, 
   3.539062330997435*^9}, 3.5390623669079*^9, 3.539062397471978*^9, 
   3.539062537191717*^9, 3.5390952590931597`*^9, {3.5390960637421513`*^9, 
   3.539096074955243*^9}, 3.539096442014619*^9, 3.539101327328452*^9, 
   3.5391017370268393`*^9, {3.5391022006044617`*^9, 3.539102249639125*^9}, 
   3.539102527048473*^9, 3.539102720803895*^9, 3.5627756940368223`*^9, {
   3.562910161592655*^9, 3.562910168954554*^9}, 3.562910742382001*^9, {
   3.5629112897547626`*^9, 3.562911302165533*^9}, {3.562911348807931*^9, 
   3.5629113654459867`*^9}, 3.562911525772315*^9, 3.562912001557877*^9, {
   3.568372401129422*^9, 3.568372407372156*^9}, {3.575040628360312*^9, 
   3.575040643403316*^9}, 3.575123223313445*^9, 3.5751237126892157`*^9, 
   3.5751238900766287`*^9, 3.575123935829083*^9, {3.575124708605194*^9, 
   3.5751247139815893`*^9}, {3.575125356272643*^9, 3.575125368892612*^9}, 
   3.575125940365884*^9, 3.575126312078492*^9, 3.575180122501668*^9, 
   3.575180601478405*^9, 3.575180701509532*^9, {3.575180804012529*^9, 
   3.575180806769258*^9}, 3.5751808370224*^9, 3.575180992755638*^9, 
   3.575181138153677*^9, {3.575181254930052*^9, 3.5751812811345577`*^9}, 
   3.575183339764585*^9, 3.575191446083412*^9, 3.575196777200405*^9, 
   3.575358973802025*^9, 3.597248704478614*^9, 3.597335841730674*^9, {
   3.598070381203149*^9, 3.598070384625306*^9}, 3.598070515217927*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"InitCausal", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "tbegin"}]}], "Input",
 CellChangeTimes->{{3.562911482860573*^9, 3.562911487876212*^9}, 
   3.562911520406436*^9, {3.56291204908388*^9, 3.562912049339658*^9}}],

Cell[BoxData["45.12056`8.105919474617547"], "Output",
 CellChangeTimes->{
  3.568372410619029*^9, {3.5750406378037977`*^9, 3.575040646212002*^9}, 
   3.575123231136403*^9, 3.575123716108045*^9, 3.5751239396758757`*^9, 
   3.5751247332739487`*^9, {3.5751253595849*^9, 3.575125373142653*^9}, 
   3.5751259442977667`*^9, 3.575126318620625*^9, 3.575180131281402*^9, 
   3.575180608781049*^9, 3.5751807083379*^9, 3.5751808460615664`*^9, 
   3.575180999588584*^9, 3.575181145478073*^9, 3.5751812618995113`*^9, 
   3.575181332031971*^9, 3.5751833934659*^9, 3.575191499668365*^9, 
   3.575196830153357*^9, 3.575359029230035*^9, 3.597248759825121*^9, 
   3.597335895090775*^9, 3.598070438454377*^9, 3.5980705602944508`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ptres", " ", "=", " ", 
   RowBox[{"SimplifyNC", "[", 
    RowBox[{
     RowBox[{"PpresT", " ", "+", " ", "PmresT"}], " ", "/.", " ", "Erep"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ktres", " ", "=", " ", 
   RowBox[{"SimplifyNC", "[", 
    RowBox[{
     RowBox[{"SimplifyNC", "[", 
      RowBox[{"PpresT", " ", "-", " ", "PmresT"}], " ", "]"}], "/.", " ", 
     "Erep"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.575181411475402*^9, 3.575181480720722*^9}, {
  3.575181514809451*^9, 3.575181515975319*^9}, {3.5751817614326143`*^9, 
  3.575181766328352*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ptres", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptres", "[", 
   RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]}], "Input",
 CellChangeTimes->{{3.597251226001433*^9, 3.597251274605523*^9}}],

Cell[BoxData["p0"], "Output",
 CellChangeTimes->{3.5972512752191477`*^9, 3.59733589979163*^9, 
  3.59733638106157*^9, 3.598070443187894*^9, 3.5980705649268703`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"p0", "**", "A", "**", "s0"}]}], "-", 
  RowBox[{"s0", "**", "A", "**", "p0"}]}]], "Output",
 CellChangeTimes->{3.5972512752191477`*^9, 3.59733589979163*^9, 
  3.59733638106157*^9, 3.598070443187894*^9, 3.59807056493137*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ptres", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{3.597251279853553*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Pi]", "2"]}], " ", 
   RowBox[{"p0", "**", "A", "**", "p0", "**", "A", "**", "p0"}]}], "+", 
  RowBox[{"p0", "**", "A", "**", "s0", "**", "A", "**", "s0"}], "+", 
  RowBox[{"s0", "**", "A", "**", "p0", "**", "A", "**", "s0"}], "+", 
  RowBox[{"s0", "**", "A", "**", "s0", "**", "A", "**", "p0"}]}]], "Output",
 CellChangeTimes->{3.5972487793779297`*^9, 3.597251280748557*^9, 
  3.597335899857916*^9, 3.597336383186043*^9, 3.598070443250883*^9, 
  3.5980705649840307`*^9}]
}, Open  ]],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  RowBox[{"+", 
   RowBox[{"p0", "**", "A", "**", "s0", "**", "A", "**", "s0"}]}], "+", 
  RowBox[{"s0", "**", "A", "**", "p0", "**", "A", "**", "s0"}], "+", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[Pi]", "2"]}], " ", 
  RowBox[{"p0", "**", "A", "**", "p0", "**", "A", "**", "p0"}]}]}], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.5972487793779297`*^9, 3.597251280748557*^9}]], "Text",
 CellChangeTimes->{{3.597251324864182*^9, 3.59725140595401*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ptres", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{3.597336258144865*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}]], "Output",
 CellChangeTimes->{3.597248792794712*^9, 3.597251427698814*^9, 
  3.597335899903113*^9, 3.597336390306158*^9, 3.598070443296405*^9, 
  3.598070565051064*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ktres", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyNC", "[", 
   RowBox[{"ktres", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]}], "Input",
 CellChangeTimes->{{3.5973362632810793`*^9, 3.597336281367573*^9}, 
   3.5973364076945763`*^9}],

Cell[BoxData["k0"], "Output",
 CellChangeTimes->{3.597248808368869*^9, 3.597251462923532*^9, 
  3.597335899950436*^9, 3.597336414081332*^9, 3.5980704433459063`*^9, 
  3.598070565113887*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"k0", "**", "A", "**", "s0"}]}], "-", 
  RowBox[{"s0", "**", "A", "**", "k0"}]}]], "Output",
 CellChangeTimes->{3.597248808368869*^9, 3.597251462923532*^9, 
  3.597335899950436*^9, 3.597336414081332*^9, 3.5980704433459063`*^9, 
  3.598070565119429*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ktres", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{3.597336265129833*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"k0", "**", "A", "**", "k0", "**", "A", "**", "k0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"k0", "**", "A", "**", "p0", "**", "A", "**", "p0"}]}], "+", 
  RowBox[{"k0", "**", "A", "**", "s0", "**", "A", "**", "s0"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"p0", "**", "A", "**", "k0", "**", "A", "**", "p0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"p0", "**", "A", "**", "p0", "**", "A", "**", "k0"}]}], "+", 
  RowBox[{"s0", "**", "A", "**", "k0", "**", "A", "**", "s0"}], "+", 
  RowBox[{"s0", "**", "A", "**", "s0", "**", "A", "**", "k0"}]}]], "Output",
 CellChangeTimes->{3.597248819850954*^9, 3.597335900005577*^9, 
  3.597336415349214*^9, 3.598070443397764*^9, 3.59807056515888*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ktres", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{3.597336267218192*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
    "s0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
  "s0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "k0"}]}], "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}]], "Output",
 CellChangeTimes->{3.597248837985463*^9, 3.5972515441991863`*^9, 
  3.597335900052512*^9, 3.597336420682797*^9, 3.5980704434474087`*^9, 
  3.598070565214373*^9}]
}, Open  ]],

Cell[TextData[Cell[BoxData[{
 RowBox[{"-", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{
  "s0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{
   "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"+", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
    "s0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"+", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}]}],
 CellChangeTimes->{{3.575181914438829*^9, 3.5751820689610577`*^9}, {
  3.57518210456785*^9, 3.5751822072008343`*^9}, {3.575182237703733*^9, 
  3.57518230411945*^9}}]], "Text",
 CellChangeTimes->{
  3.575183268760644*^9, {3.59733644430791*^9, 3.597336461023656*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pt", " ", "=", " ", 
   RowBox[{"SimplifyNC", "[", 
    RowBox[{
     RowBox[{"SimplifyNC", "[", 
      RowBox[{"PpT", " ", "+", " ", "PmT"}], "]"}], " ", "/.", " ", "Erep"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kt", " ", "=", " ", 
   RowBox[{"SimplifyNC", "[", 
    RowBox[{
     RowBox[{"SimplifyNC", "[", 
      RowBox[{"PpT", " ", "-", " ", "PmT"}], " ", "]"}], "/.", " ", "Erep"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5751823810297737`*^9, 3.575182422228644*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kt", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kt", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]}], "Input",
 CellChangeTimes->{{3.597336285857182*^9, 3.5973362864887877`*^9}, {
  3.597336461350609*^9, 3.597336475954402*^9}}],

Cell[BoxData["k0"], "Output",
 CellChangeTimes->{3.597248889652725*^9, 3.597251620015894*^9, 
  3.597335901774777*^9, 3.597336476547514*^9, 3.59807044516088*^9, 
  3.59807056691415*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"k0", "**", "A", "**", "s0"}]}], "-", 
  RowBox[{"s0", "**", "A", "**", "k0"}]}]], "Output",
 CellChangeTimes->{3.597248889652725*^9, 3.597251620015894*^9, 
  3.597335901774777*^9, 3.597336476547514*^9, 3.59807044516088*^9, 
  3.5980705669181643`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"kt", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{
  3.597336288168351*^9, {3.597336462901793*^9, 3.597336491808426*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Pi]", "2"]}], " ", 
   RowBox[{"k0", "**", "A", "**", "k0", "**", "A", "**", "k0"}]}], "+", 
  RowBox[{"k0", "**", "A", "**", "s0", "**", "A", "**", "s0"}], "+", 
  RowBox[{"s0", "**", "A", "**", "k0", "**", "A", "**", "s0"}], "+", 
  RowBox[{"s0", "**", "A", "**", "s0", "**", "A", "**", "k0"}]}]], "Output",
 CellChangeTimes->{3.597336492427397*^9, 3.5980704452115107`*^9, 
  3.598070566965329*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"kt", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{3.597336290321002*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "-", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "-", 
  RowBox[{
  "s0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}]], "Output",
 CellChangeTimes->{3.59724891523136*^9, 3.597251630930818*^9, 
  3.5973359018897*^9, 3.597336499281351*^9, 3.598070445265798*^9, 
  3.5980705670203257`*^9}]
}, Open  ]],

Cell[TextData[Cell[BoxData[{
 RowBox[{"-", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "s0"}]}], "\n", 
 RowBox[{"-", 
  RowBox[{
  "s0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "s0"}]}], "\n", 
 RowBox[{"-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "s0"}]}], "\n", 
 RowBox[{"-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}], "\n", 
 RowBox[{
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
   "s0"}]}], "\n", 
 RowBox[{
  RowBox[{"+", 
   SuperscriptBox["\[Pi]", "2"]}], " ", 
  RowBox[{
  "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}], "\n", 
 RowBox[{
  RowBox[{"+", 
   SuperscriptBox["\[Pi]", "2"]}], " ", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "k0"}]}], "\n", 
 RowBox[{
  RowBox[{"+", 
   SuperscriptBox["\[Pi]", "2"]}], " ", 
  RowBox[{
  "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
   "k0"}]}]}],
 CellChangeTimes->{{3.5751825083605433`*^9, 3.575182589589883*^9}, {
  3.5751826363252077`*^9, 3.5751826823152246`*^9}}]], "Text",
 CellChangeTimes->{
  3.575183296106009*^9, {3.597336505363719*^9, 3.59733651630728*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pt", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]}], "Input",
 CellChangeTimes->{{3.5973362936119747`*^9, 3.597336294187611*^9}}],

Cell[BoxData["p0"], "Output",
 CellChangeTimes->{3.597248926082592*^9, 3.597251635577712*^9, 
  3.597335901939271*^9, 3.597336523975575*^9, 3.5980704453118067`*^9, 
  3.598070567064169*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"p0", "**", "A", "**", "s0"}]}], "-", 
  RowBox[{"s0", "**", "A", "**", "p0"}]}]], "Output",
 CellChangeTimes->{3.597248926082592*^9, 3.597251635577712*^9, 
  3.597335901939271*^9, 3.597336523975575*^9, 3.5980704453118067`*^9, 
  3.5980705670689163`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{3.597336295883066*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"k0", "**", "A", "**", "k0", "**", "A", "**", "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"k0", "**", "A", "**", "p0", "**", "A", "**", "k0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"p0", "**", "A", "**", "k0", "**", "A", "**", "k0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"p0", "**", "A", "**", "p0", "**", "A", "**", "p0"}]}], "+", 
  RowBox[{"p0", "**", "A", "**", "s0", "**", "A", "**", "s0"}], "+", 
  RowBox[{"s0", "**", "A", "**", "p0", "**", "A", "**", "s0"}], "+", 
  RowBox[{"s0", "**", "A", "**", "s0", "**", "A", "**", "p0"}]}]], "Output",
 CellChangeTimes->{3.597248934386643*^9, 3.597251638450494*^9, 
  3.597335901989957*^9, 3.5973365256133823`*^9, 3.5980704453614902`*^9, 
  3.598070567114665*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "/.", " ", 
  RowBox[{
   RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}]], "Input",
 CellChangeTimes->{{3.597249048202998*^9, 3.597249049616612*^9}, 
   3.5973362982385397`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
    "s0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "s0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", "s0"}],
   "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}]], "Output",
 CellChangeTimes->{3.597249045646225*^9, 3.597251649337364*^9, 
  3.5973359020467157`*^9, 3.597336531670762*^9, 3.59807044541746*^9, 
  3.598070567163891*^9}]
}, Open  ]],

Cell[TextData[Cell[BoxData[{
 RowBox[{"-", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{
   "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"+", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "s0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "k0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"+", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
   "s0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "s0", "**", "A", "**", "k0", "**", "A", "**", "p0", "**", "A", "**", 
   "k0"}]}]}],
 CellChangeTimes->{{3.5751827609957457`*^9, 3.57518297927267*^9}, {
  3.575183016575824*^9, 3.5751830637491627`*^9}, {3.575183111941717*^9, 
  3.575183113765174*^9}}]], "Text",
 CellChangeTimes->{
  3.575183322786398*^9, {3.597336537641477*^9, 3.597336566797265*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "bis", " ", "hierher", " ", "stimmt", " ", "alles", " ", "genau", " ", 
   "\[UDoubleDot]berein", " ", "mit", " ", "Formeln", " ", 
   RowBox[{"aus", " ", "[", 
    RowBox[{"grotz", ",", " ", 
     RowBox[{"Appendix", " ", "A"}]}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.575182336683406*^9, 3.575182352948263*^9}, {
  3.5751831181308613`*^9, 3.57518312793836*^9}, {3.5751968501545277`*^9, 
  3.575196851185047*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Kontrolliere", " ", "jetzt", " ", "noch"}], ",", " ", 
    RowBox[{
    "dass", " ", "die", " ", "unit\[ADoubleDot]ren", " ", 
     "St\[ODoubleDot]rungsfl\[UDoubleDot]sse", " ", 
     RowBox[{"stimmen", ":"}]}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"SimplifyNC", "[", "PmresT", "]"}], "-", " ", 
   RowBox[{"SimplifyNC", "[", 
    RowBox[{"Ures", " ", "**", " ", "Pvac", " ", "**", " ", "Usres"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.575196947525848*^9, 3.575196967310163*^9}, {
  3.57519699838922*^9, 3.575197009091058*^9}, {3.5975637036192102`*^9, 
  3.597563703952675*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.57519694418943*^9, 3.575196969063945*^9}, 
   3.575197000115632*^9, 3.5753590370040092`*^9, 3.597249082843233*^9, 
   3.597335903013506*^9, 3.5973365732292347`*^9, 3.598070446392994*^9, 
   3.598070568141378*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Kontrolliere", " ", "die", " ", "Symmetrien", " ", "wie", " ", "in", " ",
      "Skizzenbuch", " ", "8"}], ",", " ", 
    RowBox[{
     RowBox[{"Seite", " ", "48"}], "-", "49"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pt", " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p0", "\[Rule]", " ", "k0"}], ",", " ", 
        RowBox[{"k0", "\[Rule]", "p0"}]}], "}"}]}], ")"}], " ", "-", " ", 
    "ktres"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"kt", " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p0", "\[Rule]", " ", "k0"}], ",", " ", 
        RowBox[{"k0", "\[Rule]", "p0"}]}], "}"}]}], ")"}], " ", "-", " ", 
    "ptres"}]}]}]], "Input",
 CellChangeTimes->{{3.575359086522872*^9, 3.575359146332058*^9}, {
  3.5972516832408123`*^9, 3.597251686795385*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.575359087861315*^9, 3.575359099489113*^9}, {
   3.575359130606769*^9, 3.575359147260902*^9}, 3.597249087989299*^9, 
   3.5973359039595118`*^9, 3.5973365761991577`*^9, 3.598070446464622*^9, 
   3.598070568213767*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.575359087861315*^9, 3.575359099489113*^9}, {
   3.575359130606769*^9, 3.575359147260902*^9}, 3.597249087989299*^9, 
   3.5973359039595118`*^9, 3.5973365761991577`*^9, 3.598070446464622*^9, 
   3.5980705682176037`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UresT", " ", "=", " ", 
  RowBox[{"SimplifyNC", "[", 
   RowBox[{
    RowBox[{"Ures", " ", "/.", " ", "Erep"}], "/.", " ", 
    RowBox[{
     RowBox[{"A", "[", "0", "]"}], "\[Rule]", "A"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.57535917928941*^9, 3.575359179603717*^9}, {
   3.5753592169029512`*^9, 3.575359226285474*^9}, {3.597253103260165*^9, 
   3.597253104713615*^9}, {3.597286071429346*^9, 3.5972860716474257`*^9}, 
   3.5973363102985983`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p0", ",", 
   RowBox[{"-", 
    RowBox[{"s0", "**", "A", "**", "p0"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"k0", "**", "A", "**", "k0", "**", "A", "**", "p0"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"p0", "**", "A", "**", "k0", "**", "A", "**", "k0"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"p0", "**", "A", "**", "p0", "**", "A", "**", "p0"}]}], "+", 
    RowBox[{"s0", "**", "A", "**", "s0", "**", "A", "**", "p0"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
      "p0"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "k0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
      "k0"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
      "p0"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "k0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
      "k0"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "p0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
      "k0"}]}], "+", 
    RowBox[{
     FractionBox["7", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
      "p0"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "p0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
      "k0"}]}], "+", 
    RowBox[{
     FractionBox["5", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
      "p0"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
      "p0"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "s0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
      "k0"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
     "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
      "p0"}]}], "-", 
    RowBox[{
    "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
     "p0"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.575359180547735*^9, {3.575359219989599*^9, 3.575359226907003*^9}, 
   3.597249096582876*^9, 3.597253105790962*^9, 3.59728607304552*^9, 
   3.5973359040636673`*^9, 3.5973365804610357`*^9, 3.5980704465446978`*^9, 
   3.5980705682941*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"UresT", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"UresT", "[", 
  RowBox[{"[", "2", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.59725310758955*^9, 3.597253119917721*^9}, {
  3.597286075110162*^9, 3.597286077254733*^9}}],

Cell[BoxData["p0"], "Output",
 CellChangeTimes->{{3.5972531098607073`*^9, 3.597253120271591*^9}, 
   3.597286077790555*^9, 3.597335904112966*^9, 3.597336583890194*^9, 
   3.598070446607173*^9, 3.598070568332548*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"s0", "**", "A", "**", "p0"}]}]], "Output",
 CellChangeTimes->{{3.5972531098607073`*^9, 3.597253120271591*^9}, 
   3.597286077790555*^9, 3.597335904112966*^9, 3.597336583890194*^9, 
   3.598070446607173*^9, 3.598070568335937*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UresT", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.597253420383441*^9, 3.5972534204386883`*^9}, {
  3.597286080398942*^9, 3.597286080551278*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"k0", "**", "A", "**", "k0", "**", "A", "**", "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"p0", "**", "A", "**", "k0", "**", "A", "**", "k0"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"p0", "**", "A", "**", "p0", "**", "A", "**", "p0"}]}], "+", 
  RowBox[{"s0", "**", "A", "**", "s0", "**", "A", "**", "p0"}]}]], "Output",
 CellChangeTimes->{3.597253421586769*^9, 3.597286081146757*^9, 
  3.597335904167678*^9, 3.597336585047357*^9, 3.598070446652811*^9, 
  3.5980705683701477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UresT", "[", 
  RowBox[{"[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.597253606929463*^9, 3.597253606991467*^9}, {
  3.5972860852707567`*^9, 3.597286085461955*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "k0"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["7", "12"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["5", "12"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
    "p0"}]}], "-", 
  RowBox[{
  "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}]], "Output",
 CellChangeTimes->{3.597253608534955*^9, 3.597286086503024*^9, 
  3.597335904213673*^9, 3.597336589766831*^9, 3.598070446703415*^9, 
  3.5980705684723997`*^9}]
}, Open  ]],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   RowBox[{
   "s0", "**", "A", "**", "s0", "**", "A", "**", "s0", "**", "A", "**", 
    "p0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "4"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"+", 
    FractionBox["1", "4"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "k0", "**", "A", "**", "k0", "**", "A", "**", 
    "p0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "k0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "k0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "s0", "**", "A", "**", "p0", "**", "A", "**", "k0", "**", "A", "**", 
    "k0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "12"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "k0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
   "k0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "12"]}], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{
   "k0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
    "k0"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["7", "12"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "p0", "**", "A", "**", "s0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["5", "12"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "p0", "**", "A", "**", "s0", "**", "A", "**", "p0", "**", "A", "**", 
   "p0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{
  "s0", "**", "A", "**", "p0", "**", "A", "**", "p0", "**", "A", "**", 
   "p0"}]}]}],
 CellChangeTimes->{3.597253608534955*^9}]], "Text",
 CellChangeTimes->{
  3.597253640619014*^9, {3.597253817205256*^9, 3.597253929003907*^9}, {
   3.597254554268001*^9, 3.597254557677044*^9}, {3.5972546170997543`*^9, 
   3.5972546347345753`*^9}, {3.597336596330769*^9, 3.597336629150691*^9}}]
},
WindowSize->{1115, 852},
WindowMargins->{{53, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit) (November 24, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 7089, 119, 205, "Input"],
Cell[7659, 143, 7216, 101, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14912, 249, 304, 6, 53, "Input"],
Cell[15219, 257, 714, 10, 33, "Output"]
}, Open  ]],
Cell[15948, 270, 629, 16, 53, "Input"],
Cell[CellGroupData[{
Cell[16602, 290, 417, 11, 53, "Input"],
Cell[17022, 303, 164, 2, 33, "Output"],
Cell[17189, 307, 275, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17501, 318, 211, 6, 33, "Input"],
Cell[17715, 326, 545, 11, 38, "Output"]
}, Open  ]],
Cell[18275, 340, 630, 15, 56, "Text"],
Cell[CellGroupData[{
Cell[18930, 359, 211, 6, 33, "Input"],
Cell[19144, 367, 1205, 36, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20386, 408, 476, 13, 53, "Input"],
Cell[20865, 423, 189, 3, 33, "Output"],
Cell[21057, 428, 303, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21397, 440, 211, 6, 33, "Input"],
Cell[21611, 448, 1012, 23, 95, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22660, 476, 211, 6, 33, "Input"],
Cell[22874, 484, 3581, 112, 305, "Output"]
}, Open  ]],
Cell[26470, 599, 4446, 136, 646, "Text"],
Cell[30919, 737, 553, 15, 53, "Input"],
Cell[CellGroupData[{
Cell[31497, 756, 452, 12, 53, "Input"],
Cell[31952, 770, 185, 3, 33, "Output"],
Cell[32140, 775, 302, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32479, 787, 257, 7, 33, "Input"],
Cell[32739, 796, 474, 10, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33250, 811, 208, 6, 33, "Input"],
Cell[33461, 819, 1204, 36, 83, "Output"]
}, Open  ]],
Cell[34680, 858, 1377, 43, 182, "Text"],
Cell[CellGroupData[{
Cell[36082, 905, 403, 11, 53, "Input"],
Cell[36488, 918, 189, 3, 33, "Output"],
Cell[36680, 923, 305, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37022, 935, 208, 6, 33, "Input"],
Cell[37233, 943, 1042, 24, 95, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38312, 972, 260, 7, 33, "Input"],
Cell[38575, 981, 3578, 112, 286, "Output"]
}, Open  ]],
Cell[42168, 1096, 4448, 136, 646, "Text"],
Cell[46619, 1234, 478, 10, 33, "Input"],
Cell[CellGroupData[{
Cell[47122, 1248, 661, 16, 53, "Input"],
Cell[47786, 1266, 328, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48151, 1277, 960, 28, 72, "Input"],
Cell[49114, 1307, 331, 6, 33, "Output"],
Cell[49448, 1315, 333, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49818, 1326, 477, 10, 33, "Input"],
Cell[50298, 1338, 3302, 94, 255, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53637, 1437, 279, 6, 53, "Input"],
Cell[53919, 1445, 215, 3, 33, "Output"],
Cell[54137, 1450, 268, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54442, 1460, 198, 4, 33, "Input"],
Cell[54643, 1466, 745, 18, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55425, 1489, 198, 4, 33, "Input"],
Cell[55626, 1495, 2351, 73, 179, "Output"]
}, Open  ]],
Cell[57992, 1571, 2982, 89, 437, "Text"]
}
]
*)

(* End of internal cache information *)

